NIFuzz: Estimating Quantified Information Flow with a Fuzzer

This paper presents a scalable, practical approach to quantifying information leaks in software; these errors are often overlooked and downplayed, but can seriously compromise security mechanisms such as address space layout randomisation (ASLR) and Pointer Authentication (PAC). We introduce approaches for three different metrics to estimate the size of information leaks, including a new derivation for the calculation of conditional mutual information. Together, these metrics can inform of the relative safety of the target program against different threat models and provide useful details for finding the source of any leaks. We provide an implementation of a fuzzer, NIFuzz, which is capable of dynamically computing these metrics with little overhead and has several strategies to optimise for the detection and quantification of information leaks. We evaluate NIFuzz on a set of 14 programs -- including 8 real-world CVEs and ranging up to 278k lines of code in size -- where we find that it is capable of detecting and providing good estimates for all of the known information leaks.

==> assets/mutual_info_calc.py <==
import math

def leak(low, hi):
    if low % 4 == 0:
        return hi % 4
    else:
        return low % 4
        
low_hi_out = []

MAX=256
for low in range(MAX):
    for hi in range(MAX):
        output = leak(low, hi)
        low_hi_out.append((low, hi, output))
# print(low_hi_out)

count = len(low_hi_out)
calc_prob = lambda func: len(list(filter(func, low_hi_out))) / count

MI_sum = 0
for hi in range(MAX):
    for output in range(4):
        P_hi_out = calc_prob(lambda e: e[2] == output and e[1] == hi)
        if P_hi_out > 0:
            P_hi = calc_prob(lambda e: e[1] == hi)
            P_out = calc_prob(lambda e: e[2] == output)
            # print(f'P_hi_out: {P_hi_out}, P_hi: {P_hi}, P_out: {P_out}')
            MI_sum = P_hi_out * math.log(P_hi_out / (P_hi * P_out), 2)
                
print(f'MI: {MI_sum}')
        
CMI_sum = 0
for low in range(MAX):
    print(f'low: {low}')
    P_z = len(list(filter(lambda e: e[0] == low, low_hi_out))) / count
    for hi in range(MAX):
        for output in range(4):
            P_x_y_z = calc_prob(lambda e: e == (low, hi, output))
            if P_x_y_z > 0:
                P_x_z = calc_prob(lambda e: e[2] == output and e[0] == low)
                P_y_z = calc_prob(lambda e: e[0] == low and e[1] == hi)
                # print(f'low: {low}, hi: {hi}, out: {output}; P_x_y_z: {P_x_y_z}, P_z: {P_z}, P_x_z: {P_x_z}, P_y_z: {P_y_z}')
                CMI_sum += P_x_y_z * math.log((P_x_y_z * P_z) / (P_x_z * P_y_z), 2)
print(f'CMI: {CMI_sum}')

               

